Distributed Deep Learning Strategies For Automatic Speech Recognition

In this paper, we propose and investigate a variety of distributed deep learning strategies for automatic speech recognition (ASR) and evaluate them with a state-of-the-art Long short-term memory (LSTM) acoustic model on the 2000-hour Switchboard (SWB2000), which is one of the most widely used datasets for ASR performance benchmark. We first investigate what are the proper hyper-parameters (e.g., learning rate) to enable the training with sufficiently large batch size without impairing the model accuracy. We then implement various distributed strategies, including Synchronous (SYNC), Asynchronous Decentralized Parallel SGD (ADPSGD) and the hybrid of the two HYBRID, to study their runtime/accuracy trade-off. We show that we can train the LSTM model using ADPSGD in 14 hours with 16 NVIDIA P100 GPUs to reach a 7.6% WER on the Hub5- 2000 Switchboard (SWB) test set and a 13.1% WER on the CallHome (CH) test set. Furthermore, we can train the model using HYBRID in 11.5 hours with 32 NVIDIA V100 GPUs without loss in accuracy.

==> code/integration-allreduce-grad.c <==
g=calGrad(W);
g'=allreduce(g)
W'=applyGrad(W,g')


==> code/integration-allreduce.c <==
g=calGrad();
allreduce(g)
w'=applyGrad(w,g)


==> code/integration-asyncp2padv.c <==
W=pull_weights();
W'=apply(W,g);// we find this useful
g=calGrad(W')
push_gradients(g)
  


==> code/integration-syncp2p.c <==
g=calGrad();
w'=applyGrad(w,g)
W=push_and_pull_weights(W')


==> colourlatex.sh <==
#!/bin/sh

#special codes
RESET='[0m'
BOLD='[1m'
DIM='[2m'
UNDERLINE='[4m'
BLINK='[5m'
REVERSE='[7m'
HIDDEN='[8m'

#foreground colours
BLACK='[30m'
RED='[31m'
GREEN='[32m'
YELLOW='[33m'
BLUE='[34m'
MAGENTA='[35m'
CYAN='[36m'
WHITE='[37m'

#background colours
BBLACK='[40m'
BRED='[41m'
BGREEN='[42m'
BYELLOW='[43m'
BBLUE='[44m'
BMAGENTA='[45m'
BCYAN='[46m'
BWHITE='[47m'

($@ ; EXIT_CODE=$?) | sed -e "s/Warning/$BOLD$YELLOW&$RESET/g" \
                          -e "s/\(page\|lines\?\) [0-9]*/$BOLD$WHITE&$RESET/g" \
                          -e "s/ lines? [0-9]*/$BOLD$WHITE&$RESET/g" \
                          -e "s/[0-9]*--[0-9]*/$BOLD$WHITE&$RESET/g" \
                          -e "s/[0-9]\+[.][0-9]*pt/$BOLD$WHITE&$RESET/g" \
                          -e "s/\<l[.][0-9]*\>/$BOLD$WHITE&$RESET/g" \
                          -e "s/\[[0-9]\+\]/$CYAN&$RESET/g" \
                          -e "s/\(Ov\|Und\)erfull/$BOLD$RED&$RESET/g" \
                          -e "s/[a-zA-Z0-9_]*[.]tex/$GREEN&$RESET/g" \
                          -e "s/!/$BOLD$RED&$RESET/g"


exit $?


==> figures/code/plot.py <==
import matplotlib.pyplot as  plt
import numpy as np
from matplotlib import rcParams
from matplotlib.ticker import MaxNLocator
import itertools
from mpl_toolkits.axes_grid1.inset_locator import inset_axes
from mpl_toolkits.axes_grid1.inset_locator import InsetPosition
from mpl_toolkits.axes_grid1.inset_locator import zoomed_inset_axes, mark_inset
import pandas as pd
length=6
goldRatio=0.618

# plot held-out loss
baseColor='black'
syncColor='red'
hybridColor='yellow'
adpsgdColor='darkgreen'
figsize = (length,length)
# held-loss
data = np.genfromtxt('../data/convergence.txt', delimiter='\t', skip_header=1)
data = data.T
plt.figure(figsize=figsize)
plt.plot(data[0],data[1], label="Baseline", ls='dashed', color=baseColor, linewidth=4)
plt.plot(data[0],data[2], label="SYNC", ls='dotted', color=syncColor, linewidth=4)
plt.plot(data[0],data[3], label="HYBRID", ls='-.', color=hybridColor, linewidth=4)
plt.plot(data[0],data[4], label="ADPSGD", ls='-.', color=adpsgdColor, linewidth=4)
plt.grid()
plt.xlabel("epoch",fontsize=18,fontweight='bold')
plt.ylabel("Held-out loss", fontsize=18,fontweight='bold')
plt.ylim((1.4, 2.4))
plt.xlim((1,17))
plt.xticks(np.arange(1,17,1.0))
plt.xticks(fontsize=14, fontweight='bold')
plt.yticks(fontsize=14, fontweight='bold')
leg = plt.legend(loc='best', fancybox=True, framealpha=0.5,fontsize=14)
leg.get_frame().set_alpha(0.5)
plt.savefig("../heldout_loss.pdf")
plt.close()

# plot speedup
x_axis = [1, 4, 8, 16]
linear_speedup = x_axis
data = np.genfromtxt('../data/speed_no_io.txt', delimiter='\t', skip_header=1)
s1_speedup=data[:,0]
s3_speedup=data[:,1]
s5_speedup=data[:,2]
s8_speedup=data[:,3]
plt.figure(figsize=figsize)
plt.plot(x_axis, linear_speedup,'--', label="Linear speedup", ls='dashed', linewidth=4)
plt.plot(x_axis, s1_speedup,'o-', label="SYNC-OpenMPI", ls='dashed', linewidth=4)
plt.plot(x_axis, s3_speedup,'o-', label="SYNC-DDL", ls = 'dotted', linewidth=4)
plt.plot(x_axis, s5_speedup,'o-', label="HYBRID", ls='dashed', linewidth=4)
plt.plot(x_axis, s8_speedup,'o-', label="ADPSGD", ls='dashed', linewidth=4)
plt.grid()
plt.xlabel("# of GPUs",fontsize=18,fontweight='bold')
plt.ylabel("Speedup",fontsize=18,fontweight='bold')
plt.ylim((0, 16))
plt.xlim((0, 16))
plt.xticks(np.arange(0,17,4))
plt.xticks(fontsize=14, fontweight='bold')
plt.yticks(fontsize=14, fontweight='bold')
leg = plt.legend(loc='best', fancybox=True, framealpha=0.5, fontsize=14)
leg.get_frame().set_alpha(0.5)
plt.savefig("../speedup.pdf")
plt.close()

# plot load-balancing
x_axis = np.arange(1,17,1)
print(x_axis)
data=np.genfromtxt('../data/swb300_load_balancing.txt')*7.563
print(data)
_figsize=(length*1.2, length*0.8)
plt.figure(figsize=_figsize)
plt.bar(x_axis, data, color='black')
plt.xlabel("GPU ID", fontsize=18, fontweight='bold')
plt.ylabel("# of minibatches processed", fontsize=16, fontweight='bold')
plt.xticks(fontsize=14,fontweight='bold')
plt.yticks(fontsize=14,fontweight='bold',rotation=60)
plt.savefig("../loadbalancing.pdf")
plt.close()

# plot single gpu profiling and w
# ax = plt.gca()
# data=np.genfromtxt('../data/swb300_no_io_single_gpu_profiling.txt',delimiter='\t', skip_header=1)*7.563/3600*16/24
# bar_names=['bs32','bs64','bs128','bs256','bs512','bs1024']
# ind = np.arange(1,len(data)+1,1)
# print(data)
# plt.bar(ind, data, color='black')
# ax.set_xticks(ind)
# ax.set_xticklabels(bar_names, minor=False)
# plt.savefig("../single_gpu_profiling.pdf")
# plt.close()

# plot single gpu compuate and comm
figsize = (length,length)
plt.figure(figsize=figsize)
df = pd.read_csv('../data/swb2000_no_io_single_gpu_compute_comm.txt', index_col=0, delimiter=',', skipinitialspace=True, comment='#',encoding='utf-8')
print(df)
params = {'legend.fontsize': 16}
plt.rcParams.update(params)
plt.legend(prop=dict(weight='bold'))
axis = df.plot( kind= 'bar' , secondary_y= 'bandwidth(GB/s)' , rot= 0 , figsize=figsize)
axis.set_xticklabels(['32','64','128','256','512','1024'],fontsize=14, fontweight='bold')
axis.set_yticklabels(['0','2.5','5','7.5','10','12.5','15','17.5'],fontsize=14, fontweight='bold')
axis.set_yticklabels(['0','1','2','3','4','5'],fontsize=14, fontweight='bold', minor=True)
plt.yticks(fontsize=14, fontweight='bold') # WEIRD, need this for secondary y axis to show proper fontsize
axis.set_xlabel('batchsize', fontsize=16,fontweight='bold')
legend_properties = {'weight':'bold'}
#axis.legend(prop=legend_properties)






plt.savefig("../single_gpu_compute_comm.pdf")
plt.close()


# plot held-out loss
baseColor='black'
syncColor='red'
hybridColor='yellow'
adpsgdColor='darkgreen'
figsize = (length,length)
# held-loss
data = np.genfromtxt('../data/convergence.txt', delimiter='\t', skip_header=1)
data = data.T
plt.figure(figsize=figsize)
plt.plot(data[0],data[1], label="Batchsize 256", ls='dashed', color=baseColor, linewidth=4)
plt.plot(data[0],data[2], label="Batchsize 2560", ls='dotted', color=syncColor, linewidth=4)
plt.grid()
plt.xlabel("epoch", fontsize=18,fontweight='bold')
plt.ylabel("Held-out loss", fontsize=18, fontweight='bold')
plt.ylim((1.4, 2.4))
plt.xlim((1,17))
plt.xticks(np.arange(1,17,1.0))
plt.xticks(fontsize=14, fontweight='bold')
plt.yticks(fontsize=14, fontweight='bold')
legend_properties = {'weight':'bold'}
plt.legend(prop=legend_properties)
leg = plt.legend(loc='best', fancybox=True, framealpha=0.5,fontsize=18)
leg.get_frame().set_alpha(0.5)
plt.savefig("../heldout_loss_large_batch.pdf")
plt.close()

